Line Multiview Ideals

We study the following problem in computer vision from the perspective of algebraic geometry: Using $m$ pinhole cameras we take $m$ pictures of a line in $\mathbb P^3$. This produces $m$ lines in $\mathbb P^2$ and the question is which $m$-tuples of lines can arise that way. We are interested in polynomial equations and therefore study the complex Zariski closure of all such tuples of lines. The resulting algebraic variety is a subvariety of $(\mathbb P^2)^m$ and is called line multiview variety. In this article, we study its ideal. We show that for generic cameras the ideal is generated by $3\times 3$-minors of a specific matrix. We also compute Gr\"obner bases and discuss to what extent our results carry over to the non-generic case.

==> anc/gb-detection.m2 <==
restart
needsPackage "Polyhedra"
Spair = (g1,g2) -> sub(lcm(leadTerm(g1),leadTerm(g2))/leadTerm(g1), ring g1)*g1-sub(lcm(leadTerm(g1),leadTerm(g2))/leadTerm(g2),ring g2)*g2
reducedSpairs = GS -> apply(subsets(#GS, 2), Si -> (
	i := first Si;
	j := last Si;
	division(Spair(GS#i, GS#j), GS)
	)
)
division = (f,G) -> (
    S := ring f;
    p := f;
    r := 0_S;
    m := #G;
    Q := new MutableHashTable;
    for j from 0 to m-1 do Q#j = 0_S;
    while p != 0 do (i := 0;
    while i < m and leadTerm(p) % leadTerm(G#i) != 0 do i = i+1;
    if i < m then (Q#i = Q#i + (leadTerm(p) // leadTerm(G#i));
        p = p - (leadTerm(p) // leadTerm(G#i)*G#i))else (r = r + leadTerm(p);
        p = p - leadTerm(p)));
    L := apply(m, j -> Q#j);
    r
    );
checkBuchbergerCriterion = GS -> all(reducedSpairs GS, x -> x==0_(ring x))

-- GB detection algorithm
weightVectorsRealizingGB = method(Options => {Verbose => false})
weightVectorsRealizingGB List := o -> G -> (
    << "computing newton polytope " << endl;
--    elapsedTime P := sum(G/newtonPolytope); -- this appears to be slower
    elapsedTime P := newtonPolytope(product G);
    if o.Verbose then << "extracting vertices of Newton polytope" << endl;
    elapsedTime V := vertices P;
    n := numcols V;
    m := numrows V;
    if o.Verbose then << "computing normal cones" << endl;
    elapsedTime normalCones := for i from 0 to n-1 list normalCone(P, convexHull(V_{i}));
    nonnegativeOrthant := coneFromVData(id_(QQ^m));
    if o.Verbose then << "intersecting normal cones" << endl;
    elapsedTime intersectedNormalCones := apply(normalCones, c -> intersection(c, nonnegativeOrthant));
    goodCones := select(intersectedNormalCones, c -> dim c > 0);
    weightVectors := select(sum \ entries \ transpose \ rays \ goodCones, w -> all(w, e -> e > 0));
    if o.Verbose then << "number of weight vectors to check: " << length(weightVectors) << endl;
    select(weightVectors, w -> (
    	    S = newRing(R, MonomialOrder => {Weights => w});
    	    GS = G/(g->sub(g,S));
    	    if o.Verbose then << "checking Buchberger's criterion for the weight vector" << w << endl;
    	    elapsedTime checkBuchbergerCriterion GS
    	    )
	)
    )
weightVectorsRealizingGB Matrix := o -> M -> weightVectorsRealizingGB(flatten entries M, o)
-* example
R = QQ[x,y,MonomialOrder=>Lex]
G = {y^2-x,x^2-1}

reducedSpairs G
checkBuchbergerCriterion G

elapsedTime P = sum(G/newtonPolytope);
V = vertices P
n = numcols V
m = numrows V
normalCones = for i from 0 to n-1 list normalCone(P, convexHull(V_{i}))
rays \ normalCones
positiveOrthant = coneFromVData(id_(QQ^m))
intersectedNormalCones = apply(normalCones, c -> intersection(c, positiveOrthant))
goodCones = select(intersectedNormalCones, c -> dim c > 0)
weightVectors = select(sum \ entries \ transpose \ rays \ goodCones, w -> all(w, e -> e > 0))
apply(weightVectors, w -> (
    S = newRing(R, MonomialOrder => {Weights => w});
    GS = G/(g->sub(g,S));
    print w;
    print GS;
    checkBuchbergerCriterion GS
    )
)
*-

